Explicit twists of the Carlitz module and of its tensor powers with unbounded analytic rank

Grishkov and Logachev have asked (Problem 1.4 of their recent survey) whether, for a fixed finite field F_q, the analytic ranks of the twists of the Carlitz module are bounded. We answer this in the negative for every q >= 3. For q = p^s and n >= 1 put P_{q,n} = (theta^{q^n} - theta)^{q-2}. We show that the directed graph of the matrix M(P_{q,n},1,k) of Grishkov-Logachev has a completely explicit set of circuits: they are pairwise disjoint, none of them meets an entry involving t, and they are in bijection with the orbits of E^n under cyclic rotation, where E = {l in [0,q-2] : p does not divide l+1}. Consequently L(C_{P_{q,n}},t,T) does not depend on t, factors as a product of one term 1 - wt(nu) T^{per(nu)} per orbit, and the analytic rank equals the sum of p^{v_p(per(nu))} over the orbits of weight 1. When n is a power of p this equals (q/p)^n (p-1)^{n-1}, which is unbounded. The argument also answers questions 3.6.1-3.6.4 of the survey for this family. We then compute the L-function for arbitrary nonzero coefficients on supports of the same shape: taking all coefficients equal to -1 multiplies the rank by p-1, and the full support gives twists of degree (q-2)q^n and analytic rank (q-1)^n, the largest rank attainable on such supports. The same method applies to the tensor powers of the Carlitz module: for 1 <= e <= q-2 we obtain twists of the e-th tensor power of analytic rank (q-e)^n, and by a formula of Grishkov and Logachev the same holds for every exponent e = c q^j with 1 <= c <= q-2, with rank (q-c)^n; in particular these analytic ranks are unbounded as well.

==> anc/exhaustive_q4.py <==
# -*- coding: utf-8 -*-
"""
exhaustive_q4.py  --  ancillary file for
  "Explicit twists of the Carlitz module and of its tensor powers with unbounded
  analytic rank" (D. Niedbala Giraudin, arXiv:2610.00379v2)
AUTHOR : David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
  Written with the assistance of Claude (Anthropic).

WHAT IT CHECKS
  q = 4, n = 1 : for EVERY nonzero polynomial P over F_4 of degree <= 8 = (q-2)q,
  the analytic rank r(C_P) is computed from the Grishkov-Logachev matrix of size k = 3
  (valid for every degree <= 8). For general P the L-function depends on t; its
  coefficients have degree <= 3 in t, so r(C_P) is the minimum over the 4 values
  t0 in F_4 of the order of vanishing at T = 1 of det(I - M(t0) T).
  Expected : maximal rank 3 = (q-1)**n, attained exactly by the 64 polynomials
        theta**8 + theta**5 + theta**2 + c4 theta**4 + c1 theta + c0,   c0, c1, c4 in F_4.

HOW TO RUN
  Plain Python 3, no package needed. Run it directly:  python3 exhaustive_q4.py
  No arguments. About 15 s to a few minutes depending on the machine; prints as it goes.

F_4 is coded by 0, 1, 2, 3 with 2 = w, 3 = w + 1 = w*w ; addition is the bitwise
exclusive or (operator.xor) ; in characteristic 2, -x = x.
"""
import itertools, time, sys
from operator import xor

MUL = [[0, 0, 0, 0], [0, 1, 2, 3], [0, 2, 3, 1], [0, 3, 1, 2]]

def say(*a):
    print(*a, flush=True)

def padd(A, B):
    n = max(len(A), len(B))
    A = A + [0] * (n - len(A))
    B = B + [0] * (n - len(B))
    return [xor(a, b) for a, b in zip(A, B)]

def pmul(A, B):
    R = [0] * (len(A) + len(B) - 1)
    for i, a in enumerate(A):
        if a:
            for j, b in enumerate(B):
                if b:
                    R[i + j] = xor(R[i + j], MUL[a][b])
    return R

def det(E):                      # Leibniz formula ; signs disappear in characteristic 2
    k = len(E)
    tot = [0]
    for perm in itertools.permutations(range(k)):
        t = [1]
        for i in range(k):
            t = pmul(t, E[i][perm[i]])
        tot = padd(tot, t)
    return tot

def order_at_one(L):             # T - 1 = T + 1 in characteristic 2
    L = L[:]
    while len(L) > 1 and L[-1] == 0:
        L.pop()
    if all(c == 0 for c in L):
        return 99
    r = 0
    while True:
        s = 0
        for c in L:
            s = xor(s, c)
        if s:
            return r
        n = len(L) - 1
        Q = [0] * n
        acc = 0
        for i in range(n, 0, -1):
            acc = xor(acc, L[i])
            Q[i - 1] = acc
        L = Q
        r += 1

def rank(a):
    k = 3
    best = 99
    for t0 in range(4):
        E = [[None] * k for _ in range(k)]
        for i in range(1, k + 1):
            for j in range(1, k + 1):
                u = MUL[a[4 * i - j]][t0] if 0 <= 4 * i - j <= 8 else 0
                v = a[4 * i - j - 1] if 0 <= 4 * i - j - 1 <= 8 else 0
                E[i - 1][j - 1] = [1 if i == j else 0, xor(u, v)]
        best = min(best, order_at_one(det(E)))
        if best == 0:
            return 0
    return best

# auto-test : field axioms on F_4 and two known ranks
ok = all(MUL[a][MUL[b][c]] == MUL[MUL[a][b]][c] for a in range(4) for b in range(4) for c in range(4))
ok &= all(any(MUL[a][b] == 1 for b in range(4)) for a in range(1, 4))
pfull = [0, 0, 1, 0, 0, 1, 0, 0, 1]          # theta**8 + theta**5 + theta**2 = P_full for q = 4, n = 1
fam = [0, 0, 1, 0, 0, 0, 0, 0, 1]            # (theta**4 - theta)**2 = theta**8 + theta**2
ok &= rank(pfull) == 3 and rank(fam) == 2
if not ok:
    say("AUTO-TEST FAILED, stopping.")
    sys.exit(1)
say("auto-test OK : rank(P_full) = 3, rank((theta**4 - theta)**2) = 2")

t_start = time.time()
from collections import Counter
cnt = Counter()
champions = set()
for idx, a in enumerate(itertools.product(range(4), repeat=9)):
    if not any(a):
        continue
    r = rank(list(a))
    cnt[r] += 1
    if r >= 3:
        champions.add(a)
    if idx % 32768 == 0:
        say("   ... %6d / 262144   (%.0f s)   max so far %d" % (idx, time.time() - t_start, max(cnt)))
say("ranks over the 262143 nonzero polynomials of degree <= 8 : %s" % dict(sorted(cnt.items())))
mx = max(cnt)
expected = set()
for c0, c1, c4 in itertools.product(range(4), repeat=3):
    expected.add((c0, c1, 1, 0, c4, 1, 0, 0, 1))
same = {a for a in champions if rank(list(a)) == mx} == expected
say("MAXIMAL RANK = %d  (expected 3)" % mx)
say("rank-%d polynomials = theta**8 + theta**5 + theta**2 + c4 theta**4 + c1 theta + c0 exactly : %s"
    % (mx, same))
say("RESULT : %s   (%.0f s)" % ("OK" if (mx == 3 and same) else "MISMATCH", time.time() - t_start))


==> anc/verify_carlitz.py <==
#!/usr/bin/env python3
"""
verify_carlitz.py  --  ancillary file for
   "Explicit twists of the Carlitz module and of its tensor powers with unbounded
   analytic rank" (arXiv:2610.00379v2; v1 title "An explicit family of twists of
   the Carlitz module with unbounded analytic rank")
AUTHOR : David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
   Written with the assistance of Claude (Anthropic).

Independent check of Theorem 1(iii) and 1(iv) for the family
        P_{q,n} = (theta^(q^n) - theta)^(q-2),      q = p^s >= 3,  n >= 1.

For each pair (q, n) the script

  (1) builds the matrix M(P,1,k) of Grishkov-Logachev from formula (3.1) of [GL16]
      directly out of the coefficients of P, with t specialised to t0 in F_p
      (legitimate: by Lemma 6 every coefficient of P lies in the prime field);

  (2) computes, over F_p and with no use of the paper's combinatorial description,
        deg_T L  =  stable rank of M            (= k - alg. mult. of the eigenvalue 0)
        r        =  k - stable rank of (M - I)  (= alg. mult. of the eigenvalue 1)
      since det(I - MT) = prod (1 - lambda_i T) over the eigenvalues of M;

  (3) compares both with the closed forms of Theorem 1:
        deg_T L  =  |E|^n,          E = { l in [0,q-2] : p does not divide l+1 },
        r        =  sum of p^{v_p(per(nu))} over the orbits nu of E^n under cyclic
                    rotation whose weight wt(nu) = prod (w_m + 1) equals 1 in F_p.

Requirements: Python 3 and numpy only.  No arguments: run it as it is.
        python3 verify_carlitz.py
Runtime is a few minutes with the default MAXK below; raise MAXK to cover the
larger pairs of Table 1, at a cost growing like k^3.
"""

import time
import numpy as np

# ----------------------------------------------------------------- parameters
MAXK  = 1000         # pairs (q,n) whose matrix size exceeds this are skipped
T0    = (1, 2)       # values of t in F_p that are tried (the true r is the minimum)
CASES = [(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6),
         (4, 1), (4, 2), (4, 3), (4, 4), (4, 5),
         (5, 1), (5, 2), (5, 3), (5, 4),
         (7, 1), (7, 2), (7, 3),
         (8, 1), (8, 2), (8, 3),
         (9, 1), (9, 2), (9, 3),
         (11, 1), (11, 2),
         (13, 1), (13, 2),
         (16, 1), (16, 2),
         (25, 1), (25, 2),
         (27, 1), (27, 2),
         (32, 1), (32, 2),
         (64, 1), (64, 2)]


# ----------------------------------------------------------------- arithmetic
def prime_of(q):
    p = 2
    while p * p <= q:
        if q % p == 0:
            return p
        p += 1
    return q


def rank_mod_p(A, p):
    """Rank over F_p by Gaussian elimination."""
    A = A % p
    rows, cols = A.shape
    r = 0
    for c in range(cols):
        if r == rows:
            break
        nz = np.flatnonzero(A[r:, c])
        if nz.size == 0:
            continue
        piv = r + int(nz[0])
        if piv != r:
            A[[r, piv]] = A[[piv, r]]
        A[r] = (A[r] * pow(int(A[r, c]), p - 2, p)) % p
        below = r + 1 + np.flatnonzero(A[r + 1:, c])
        if below.size:
            A[below] = (A[below] - np.outer(A[below, c], A[r])) % p
        r += 1
    return r


def matmul_mod_p(A, B, p):
    return (A.astype(np.int64) @ B.astype(np.int64)) % p


def stable_rank(N, p):
    """Rank of N^e for e large:  N, N^2, N^4, ... until the rank settles."""
    r = rank_mod_p(N.copy(), p)
    C, prev = N.copy(), N.shape[0] + 1
    while r < prev and r > 0:
        prev = r
        C = matmul_mod_p(C, C, p)
        r = rank_mod_p(C.copy(), p)
    return r


# ------------------------------------------------------- the matrix of [GL16]
def matrix_M(q, n, p, t0):
    """M(P,1,k)_{i,j} = a_{iq-j} t - a_{iq-j-1}, 1 <= i,j <= k, with t = t0."""
    N = q ** n
    m = (q - 2) * N
    k = 1 + (q - 2) * (N - 1) // (q - 1)
    a = np.zeros(m + 1, dtype=np.int64)
    sign = 1 if q % 2 == 0 else p - 1          # (-1)^q in F_p
    for l in range(q - 1):
        c = (sign * (l + 1)) % p               # Lemma 6:  c_l = (-1)^q (l+1)
        if c:
            a[(N - 1) * l + (q - 2)] = c
    j = np.arange(1, k + 1)
    M = np.zeros((k, k), dtype=np.int64)
    for i in range(1, k + 1):
        s1 = q * i - j
        s2 = s1 - 1
        v1 = np.where((s1 >= 0) & (s1 <= m), a[np.clip(s1, 0, m)], 0)
        v2 = np.where((s2 >= 0) & (s2 <= m), a[np.clip(s2, 0, m)], 0)
        M[i - 1] = (t0 * v1 - v2) % p
    return M, k, m


# ----------------------------------------------------- the closed form of Thm 1
def closed_form(q, n, p):
    """(deg_T L, r) predicted by Theorem 1(iii)-(iv)."""
    E = [l for l in range(q - 1) if (l + 1) % p]
    seen, r = set(), 0
    word = [0] * n
    total = len(E) ** n
    for idx in range(total):
        x, w = idx, []
        for _ in range(n):
            w.append(E[x % len(E)])
            x //= len(E)
        t = tuple(w)
        canon = min(tuple(t[i:] + t[:i]) for i in range(n))
        if canon in seen:
            continue
        seen.add(canon)
        per = next(d for d in range(1, n + 1)
                   if n % d == 0 and all(t[i] == t[i % d] for i in range(n)))
        wt = 1
        for i in range(per):
            wt = (wt * (t[i] + 1)) % p
        if wt == 1:
            v = 0
            d = per
            while d % p == 0:
                v += 1
                d //= p
            r += p ** v
    return len(E) ** n, r


# ----------------------------------------------------------------------- main
def main():
    print("verify_carlitz.py   --   MAXK = %d" % MAXK, flush=True)
    print("%3s %3s %9s %6s | %8s %8s | %8s %8s | %s"
          % ("q", "n", "deg P", "k", "deg L", "|E|^n", "r (matrix)",
             "r (Thm 1)", "verdict"), flush=True)
    ok, done, skipped = True, 0, 0
    for (q, n) in CASES:
        p = prime_of(q)
        N = q ** n
        k = 1 + (q - 2) * (N - 1) // (q - 1)
        if k > MAXK:
            print("%3d %3d %9d %6d | %s" % (q, n, (q - 2) * N, k,
                                            "skipped (k > MAXK)"), flush=True)
            skipped += 1
            continue
        t_start = time.time()
        degL_pred, r_pred = closed_form(q, n, p)
        r_obs, degL_obs = None, None
        for t0 in T0:
            M, k, m = matrix_M(q, n, p, t0 % p)
            d = stable_rank(M.copy(), p)
            Nm = (M - np.eye(k, dtype=np.int64)) % p
            rr = k - stable_rank(Nm, p)
            r_obs = rr if r_obs is None else min(r_obs, rr)
            degL_obs = d if degL_obs is None else max(degL_obs, d)
        good = (r_obs == r_pred) and (degL_obs == degL_pred)
        ok = ok and good
        done += 1
        print("%3d %3d %9d %6d | %8d %8d | %8d %8d | %s  [%.1fs]"
              % (q, n, m, k, degL_obs, degL_pred, r_obs, r_pred,
                 "OK" if good else "MISMATCH", time.time() - t_start), flush=True)
    print(flush=True)
    print("pairs checked: %d,  skipped: %d" % (done, skipped), flush=True)
    print("RESULT: " + ("ALL AGREE" if ok else "DISAGREEMENT FOUND"), flush=True)
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_ranks.py <==
# -*- coding: utf-8 -*-
"""
verify_ranks.py  --  ancillary verifier for
  "Explicit twists of the Carlitz module and of its tensor powers with unbounded
  analytic rank" (D. Niedbala Giraudin, arXiv:2610.00379v2)

WHAT IT CHECKS
  For q = p**s and a support S of {0,...,q-2} containing q-2, with nonzero
  coefficients b_l (l in S), let N = q**n and
        P = sum_{l in S} b_l * theta**(N*l + q-2-l).
  The script builds the Grishkov-Logachev matrix  M(P,1,k), entries
        a_{qi-j} * t0  -  a_{qi-j-1},     k = ceil((deg P + 1)/(q-1)),
  densely over F_p, for EVERY t0 in F_p, and computes
        deg L  = rank of M**k                      (number of nonzero eigenvalues)
        r      = k - rank of (M - I)**k            (multiplicity of the eigenvalue 1)
  It compares both numbers with the prediction of Theorem 13, obtained WITHOUT the
  matrix, by enumerating the words of length n over S, their rotation orbits
  (necklaces) and the weight of each orbit:
        deg L = |S|**n ,   r = sum over orbits of weight 1 of p**v_p(period).
  Three families are tested: the family of arXiv:2610.00379 (binomial
  coefficients), P_opt (same support, all b_l = -1), P_full (S = {0..q-2},
  all b_l = -1). Then Proposition 16 (terms supported on F), then Theorem 18
  on tensor powers: matrix M(P,e,k) of [GL, (3.1)] for the twist of the e-th
  tensor power, 1 <= e <= q-2, P = sum b_l theta**(N l + q-1-e-l), predicted
  weights (-1)**e b_l; finally Corollary 19: the exponents e = c q**j
  (j = 1, 2) with the polynomials of Theorem 18 for the exponent c.

AUTHOR : David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
  Written with the assistance of Claude (Anthropic).

HOW TO RUN
  Plain Python 3 with numpy only (no scipy). Run it directly:  python3 verify_ranks.py
  No arguments. Run it in plain Python, not inside a Sage notebook.
  Everything prints as it goes. Heavy cases are skipped automatically if the
  measured speed of the machine says they would not fit in the time budget.

SETTINGS (edit here if needed)
"""
TIME_BUDGET_SECONDS = 480      # total budget; cases predicted to overflow it are skipped
MAX_K = 700                    # hard cap on the matrix size k (memory stays below ~20 MB)

import sys, time, itertools
from math import comb
import numpy as np

def say(*a):
    print(*a, flush=True)

# ---------------------------------------------------------------- linear algebra over F_p
def rank_mod_p(A, p):
    A = (A % p).astype(np.int64)
    nrows, ncols = A.shape
    r = 0
    for col in range(ncols):
        nz = np.nonzero(A[r:, col] % p)[0]
        if nz.size == 0:
            continue
        piv = r + int(nz[0])
        if piv != r:
            A[[r, piv]] = A[[piv, r]]
        inv = pow(int(A[r, col]) % p, p - 2, p)
        A[r] = (A[r] * inv) % p
        colv = A[:, col].copy()
        colv[r] = 0
        rows = np.nonzero(colv % p)[0]
        if rows.size:
            A[rows] = (A[rows] - np.outer(colv[rows], A[r])) % p
        r += 1
        if r == nrows:
            break
    return r

def mat_pow_mod_p(B, e, p):
    R = np.eye(B.shape[0], dtype=np.int64)
    X = B % p
    while e > 0:
        if e % 2 == 1:
            R = (R @ X) % p
        X = (X @ X) % p
        e //= 2
    return R

# ---------------------------------------------------------------- the polynomials
def poly_family(q, p, N):                 # (theta**N - theta)**(q-2), arXiv:2610.00379
    a = {}
    for l in range(q - 1):
        c = comb(q - 2, l) * (-1) ** (q - 2 - l)
        if c % p:
            a[N * l + (q - 2 - l)] = c % p
    return a

def poly_opt(q, p, N):                    # same support, all coefficients -1
    return {N * l + (q - 2 - l): (p - 1) for l in range(q - 1) if (l + 1) % p}

def poly_full(q, p, N):                   # full support {0..q-2}, all coefficients -1
    return {N * l + (q - 2 - l): (p - 1) for l in range(q - 1)}

# ---------------------------------------------------------------- matrix side
def matrix_side(a, q, p, e=1):
    # Grishkov-Logachev matrix M(P,e,k), entries sum_lam (-1)**lam binom(e,lam) a_{qi-j-lam} t**(e-lam)
    m = max(a)
    k = -(-(m + e) // (q - 1))
    out = []
    for t0 in range(p):
        M = np.zeros((k, k), dtype=np.int64)
        for i in range(1, k + 1):
            for j in range(1, k + 1):
                v = 0
                for lam in range(e + 1):
                    c = a.get(q * i - j - lam, 0)
                    if c:
                        v += (-1) ** lam * comb(e, lam) * c * t0 ** (e - lam)
                M[i - 1, j - 1] = v % p
        degL = rank_mod_p(mat_pow_mod_p(M, k, p), p)
        I = np.eye(k, dtype=np.int64)
        r = k - rank_mod_p(mat_pow_mod_p((M - I) % p, k, p), p)
        out.append((degL, r))
    return m, k, out

# ---------------------------------------------------------------- necklace side (no matrix)
def vp_power(d, p):
    s = 1
    while d % p == 0:
        d //= p
        s *= p
    return s

def necklace_side(a, q, p, N, n, e=1):
    # recover the support S and the coefficients b_l from the dictionary a
    ce = q - 1 - e                              # e = 1 : ce = q - 2
    b = {}
    for z, c in a.items():
        l = (z - ce) // (N - 1)                 # z = N l + ce - l = l (N-1) + ce
        assert l * (N - 1) + ce == z
        b[l] = c
    S = sorted(b)
    seen = set()
    degL = 0
    r = 0
    for w in itertools.product(S, repeat=n):
        if w in seen:
            continue
        rots = set()
        x = w
        for _ in range(n):
            rots.add(x)
            x = x[1:] + x[:1]
        for y in rots:
            seen.add(y)
        per = len(rots)
        weight = 1
        for s in w[:per]:
            weight = (weight * ((-1) ** e) * b[s]) % p
        degL += per
        if weight == 1:
            r += vp_power(per, p)
    return len(S), degL, r

# ---------------------------------------------------------------- auto-test (refuse to start if wrong)
def auto_test():
    ok = True
    ok &= pow(2, 4, 5) == 1 and pow(3, 1, 2) == 1 and (7 % 3) == 1
    ok &= rank_mod_p(np.array([[1, 2], [2, 4]]), 5) == 1
    ok &= rank_mod_p(np.array([[1, 1], [1, 2]]), 3) == 2
    # known values, q = 3, n = 3 : family of arXiv:2610.00379 has rank 4 ; P_full has rank 8
    m, k, res = matrix_side(poly_family(3, 3, 27), 3, 3)
    ok &= (m == 27 and k == 14 and all(rr == 4 for _, rr in res))
    m, k, res = matrix_side(poly_full(3, 3, 27), 3, 3)
    ok &= all(rr == 8 for _, rr in res)
    return ok

say("verify_ranks.py : auto-test ...")
if not auto_test():
    say("AUTO-TEST FAILED : arithmetic environment is not reliable, stopping.")
    sys.exit(1)
say("auto-test OK")

# ---------------------------------------------------------------- calibration of speed
t_start = time.time()
tc = time.time()
matrix_side(poly_full(4, 2, 64), 4, 2)          # k = 43, small
t_cal = max(time.time() - tc, 1e-3)
k_cal = 43
say("speed calibration : k = %d in %.2f s" % (k_cal, t_cal))

def predicted_seconds(k, p):
    # cost of one t0 ~ k**3 * log2(k) ; there are p values of t0
    from math import log2
    return t_cal / 2.0 * (k / k_cal) ** 3 * (log2(k) / log2(k_cal)) * p

CASES = [(3, 3, [1, 2, 3, 4, 5]), (4, 2, [1, 2, 3, 4]), (5, 5, [1, 2, 3]),
         (7, 7, [1, 2]), (8, 2, [1, 2]), (9, 3, [1, 2, 3])]

n_ok = n_bad = n_skip = 0
for q, p, ns in CASES:
    say("")
    say("=== q = %d, p = %d ===" % (q, p))
    for n in ns:
        N = q ** n
        for name, fam in (("family 2610.00379", poly_family), ("P_opt", poly_opt), ("P_full", poly_full)):
            a = fam(q, p, N)
            m = max(a)
            k = -(-(m + 1) // (q - 1))
            est = predicted_seconds(k, p)
            elapsed = time.time() - t_start
            if k > MAX_K or elapsed + est > TIME_BUDGET_SECONDS:
                say("   n=%d %-18s k=%-4d  SKIPPED (predicted %.0f s, memory %.1f MB)"
                    % (n, name, k, est, 3 * k * k * 8 / 1e6))
                n_skip += 1
                continue
            sz, dL_pred, r_pred = necklace_side(a, q, p, N, n)
            m, k, res = matrix_side(a, q, p)
            good = all(dl == dL_pred and rr == r_pred for dl, rr in res)
            n_ok += good
            n_bad += (not good)
            say("   n=%d %-18s deg P=%-5d k=%-4d |S|=%d : matrix (deg L, r) for t0 in F_p = %s ;"
                " necklaces predict (%d, %d)  %s"
                % (n, name, m, k, sz, sorted(set(res)), dL_pred, r_pred, "OK" if good else "MISMATCH"))

say("")
say("=== Proposition 16 : terms supported on F = {N l + r : 0 <= l <= q-3, 0 <= r <= q-3-l} do not change L ===")
import random
rng = random.Random(2026)
for q, p, ns in CASES:
    for n in ns[:2]:
        N = q ** n
        base = poly_full(q, p, N)
        F = [N * l + r for l in range(q - 2) for r in range(q - 2 - l)]
        a = dict(base)
        for z in F:
            a[z] = rng.randrange(1, p) if p > 2 else 1
        m = max(a)
        k = -(-(m + 1) // (q - 1))
        est = predicted_seconds(k, p)
        if k > MAX_K or time.time() - t_start + est > TIME_BUDGET_SECONDS:
            say("   q=%d n=%d  SKIPPED" % (q, n))
            n_skip += 1
            continue
        sz, dL_pred, r_pred = necklace_side(base, q, p, N, n)
        m, k, res = matrix_side(a, q, p)
        good = all(dl == dL_pred and rr == r_pred for dl, rr in res)
        n_ok += good
        n_bad += (not good)
        say("   q=%d n=%d  P_full + R, R on F = %s : matrix (deg L, r) = %s ; P_full alone (%d, %d)  %s"
            % (q, n, F, sorted(set(res)), dL_pred, r_pred, "OK" if good else "MISMATCH"))

say("")
say("=== Theorem 18 (tensor powers) : twists of C**(tensor e) by P = sum b_l theta**(N l + q-1-e-l), 1 <= e <= q-2 ===")
rng2 = random.Random(7)
for q, p, ns in CASES:
    for e in range(1, q - 1):
        ce = q - 1 - e
        for n in (1, 2, 3):
            N = q ** n
            for kind in ("full", "random"):
                if kind == "full":
                    b = {l: ((-1) ** e) % p for l in range(ce + 1)}
                else:
                    S = [l for l in range(ce + 1) if l == ce or rng2.random() < 0.6]
                    b = {l: rng2.randrange(1, p) for l in S}
                a = {N * l + ce - l: c for l, c in b.items()}
                m = max(a)
                k = -(-(m + e) // (q - 1))
                if k > 400:
                    continue
                est = predicted_seconds(k, p)
                if time.time() - t_start + est > TIME_BUDGET_SECONDS:
                    say("   q=%d e=%d n=%d %-6s k=%-4d SKIPPED (predicted %.0f s)" % (q, e, n, kind, k, est))
                    n_skip += 1
                    continue
                sz, dL_pred, r_pred = necklace_side(a, q, p, N, n, e)
                m, k, res = matrix_side(a, q, p, e)
                good = all(dl == dL_pred and rr == r_pred for dl, rr in res)
                n_ok += good
                n_bad += (not good)
                say("   q=%d e=%d n=%d %-6s deg P=%-5d k=%-4d |S|=%d : matrix %s ; necklaces (%d, %d)  %s"
                    % (q, e, n, kind, m, k, sz, sorted(set(res)), dL_pred, r_pred, "OK" if good else "MISMATCH"))

say("")
say("=== Corollary 19 (exponents e = c q**j, via [GL, Cor. 2.4.5]) : matrix M(P,cq**j,k) for P = P(c)_{q,n} of Theorem 18 ===")
for q, p in ((3, 3), (4, 2), (5, 5), (7, 7)):
    for c in range(1, q - 1):
        ce = q - 1 - c
        for j in (1, 2):
            e = c * q ** j
            for n in (1, 2, 3):
                N = q ** n
                b = {l: ((-1) ** c) % p for l in range(ce + 1)}
                a = {N * l + ce - l: v for l, v in b.items()}
                m = max(a)
                k = -(-(m + e) // (q - 1))
                if k > 300:
                    continue
                est = predicted_seconds(k, p)
                if time.time() - t_start + est > TIME_BUDGET_SECONDS:
                    say("   q=%d e=%d n=%d k=%-4d SKIPPED (predicted %.0f s)" % (q, e, n, k, est))
                    n_skip += 1
                    continue
                sz, dL_pred, r_pred = necklace_side(a, q, p, N, n, c)    # prediction for the exponent c
                m, k, res = matrix_side(a, q, p, e)
                good = all(dl == dL_pred and rr == r_pred for dl, rr in res)
                n_ok += good
                n_bad += (not good)
                say("   q=%d e=%d=%d*q**%d n=%d k=%-4d : matrix %s ; exponent-%d prediction (%d, %d)  %s"
                    % (q, e, c, j, n, k, sorted(set(res)), c, dL_pred, r_pred, "OK" if good else "MISMATCH"))

say("")
say("SUMMARY : %d cases OK, %d mismatches, %d skipped, total %.0f s"
    % (n_ok, n_bad, n_skip, time.time() - t_start))

